Multi-Task Private Semantic Communication

We study a multi-task private semantic communication problem, in which an encoder has access to an information source arbitrarily correlated with some latent private data. A user has $L$ tasks with priorities. The encoder designs a message to be revealed which is called the semantic of the information source. Due to the privacy constraints the semantic can not be disclosed directly and the encoder adds noise to produce disclosed data. The goal is to design the disclosed data that maximizes the weighted sum of the utilities achieved by the user while satisfying a privacy constraint on the private data. In this work, we first consider a single-task scenario and design the added noise utilizing various methods including the extended versions of the Functional Representation Lemma, Strong Functional Representation Lemma, and separation technique. We then study the multi-task scenario and derive a simple design of the source semantics. We show that in the multi-task scenario the main problem can be divided into multiple parallel single-task problems.

==> ISIT2024.m <==
clc
clear
close all
epsilon = 0:0.01:2;
l1=1+epsilon;
l2=7-5.585+0.9481*epsilon;
l4 = 7-5.585+epsilon;
l5 = 7-5.585+0.7955*epsilon;
figure1 = figure
f1 = plot(epsilon,l1,'-','Color','r','LineWidth',2.5)
hold on
f2 = plot(epsilon, l2,'-','Color','b','LineWidth',2.5)
hold on
f4 = plot(epsilon, l4,'-','Color','g','LineWidth',2.5)
hold on
f5 = plot(epsilon, l5,'-','Color','k','LineWidth',2.5)
set(gca,'FontSize',30)
set(gca,'FontWeight','bold')
xlabel('$\epsilon$','Interpreter','latex')
ylabel('$I(U;Y)$','Interpreter','latex')
legend([f1 f2 f4 f5],'$L_{1}^{\epsilon}$','$L_{2}^{\epsilon}$','$\bar{L}_{4}^{\epsilon}$','$\bar{L}_{5}^{\epsilon}$','Interpreter','latex')
saveas(figure1, 'g2.jpg')
print('an','-dpng')
